Reducing Memory Requirements for the IPU using Butterfly Factorizations

High Performance Computing (HPC) benefits from different improvements during last decades, specially in terms of hardware platforms to provide more processing power while maintaining the power consumption at a reasonable level. The Intelligence Processing Unit (IPU) is a new type of massively parallel processor, designed to speedup parallel computations with huge number of processing cores and on-chip memory components connected with high-speed fabrics. IPUs mainly target machine learning applications, however, due to the architectural differences between GPUs and IPUs, especially significantly less memory capacity on an IPU, methods for reducing model size by sparsification have to be considered. Butterfly factorizations are well-known replacements for fully-connected and convolutional layers. In this paper, we examine how butterfly structures can be implemented on an IPU and study their behavior and performance compared to a GPU. Experimental results indicate that these methods can provide 98.5% compression ratio to decrease the immense need for memory, the IPU implementation can benefit from 1.3x and 1.6x performance improvement for butterfly and pixelated butterfly, respectively. We also reach to 1.62x training time speedup on a real-word dataset such as CIFAR10.

==> plots/butterfly.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "0b3b6e68",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import seaborn\n",
    "import matplotlib.colors\n",
    "\n",
    "dim = 16\n",
    "\n",
    "b16 = np.zeros((dim, dim)) \n",
    "b8 = np.zeros((dim, dim)) \n",
    "b4 = np.zeros((dim, dim)) \n",
    "b2 = np.zeros((dim, dim)) \n",
    "r = dim\n",
    "for i in range(r): \n",
    "    b16[i][i]=1 # main diagonal\n",
    "    b8[i][i]=1 # main diagonal\n",
    "    b4[i][i]=1 # main diagonal\n",
    "    b2[i][i]=1 # main diagonal\n",
    "\n",
    "r = int(r/2)\n",
    "for i in range(r): \n",
    "    b16[i+r][i]=1\n",
    "    b16[i][i+r]=1\n",
    "\n",
    "r = int(r/2)\n",
    "for i in range(r): \n",
    "    b8[i+r][i]=1 \n",
    "    b8[i][i+r]=1\n",
    "    b8[i+dim-8][i+dim-4]=1 \n",
    "    b8[i+dim-4][i+dim-8]=1 \n",
    "\n",
    "r = int(r/2)\n",
    "for i in range(r): \n",
    "    #print (r, i)\n",
    "    for j in range ( 0, (int) (dim/4) ):\n",
    "        b4[i+r+j*4][i+j*4]=1 \n",
    "        b4[i+j*4][i+r+j*4]=1\n",
    "    \n",
    "r = int(r/2)\n",
    "for i in range(r): \n",
    "    #print (r, i)\n",
    "    for j in range ( 0, (int) (dim/2) ):\n",
    "        b2[i+r+j*2][i+j*2]=1 \n",
    "        b2[i+j*2][i+r+j*2]=1    \n",
    "\n",
    "        \n",
    "\n",
    "\n",
    "#\n",
    "#plt.imshow(b2)#, cmap='hot', interpolation='nearest')\n",
    "#plt.show()\n",
    "#ax = seaborn.heatmap(b4, vmin=0, vmax=1, cbar=False, cmap=cmap, linewidths=4, linecolor='white', square=True)\n",
    "#plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "ad66992f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x288 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "cmap = matplotlib.colors.LinearSegmentedColormap.from_list(\"\", [\"white\",\"blue\"])        \n",
    "\n",
    "fig, axs = plt.subplots(1, 4, figsize=(12, 4))\n",
    "seaborn.heatmap(b16,ax=axs[0], vmin=0, vmax=1, cbar=False, cmap=cmap, linewidths=4, linecolor='white', square=True)\n",
    "seaborn.heatmap(b8, ax=axs[1], vmin=0, vmax=1, cbar=False, cmap=cmap, linewidths=4, linecolor='white', square=True)\n",
    "seaborn.heatmap(b4, ax=axs[2], vmin=0, vmax=1, cbar=False, cmap=cmap, linewidths=4, linecolor='white', square=True)\n",
    "seaborn.heatmap(b2, ax=axs[3], vmin=0, vmax=1, cbar=False, cmap=cmap, linewidths=4, linecolor='white', square=True)\n",
    "\n",
    "for i, ax in enumerate(fig.axes):\n",
    "    ax.set_xticklabels([])\n",
    "    ax.set_yticklabels([])\n",
    "    ax.axhline(0, color='black')\n",
    "    ax.axhline(16, color='black')\n",
    "    ax.axvline(0, color='black')\n",
    "    ax.axvline(16, color='black')\n",
    "\n",
    "fig.tight_layout(pad=5.0)\n",
    "plt.savefig('butterfly_all.pdf')  \n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "35274019",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAOcAAADnCAYAAADl9EEgAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjYuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8o6BhiAAAACXBIWXMAAAsTAAALEwEAmpwYAAAEr0lEQVR4nO3dwW3bWBSGUXEwBWjrLrRIAa4mRaUaF+CFuvBWHTCrAQawRpE5lvg98hwgK0MhgYsf97343mia5/kA9Py19gsA1wknRAknRAknRAknRP1964fH43E+nU5PehXYn/P5fLhcLtO1n90M5+l0Ory9vT3kpYDD4fX19T9/djOc/5iu5vozvzLtULPxuXNClHBClHBClHBC1KdwTtP0c5qm92ma3j8+PtZ4J+BwJZzzPP+a5/nHPM8/Xl5e1ngn4OBYC1nCCVHCCVF3TQiZIhmPmo1P54Qo4YQo4YSou+6cS92zGeFu1KJmHTonRAknRAknRAknRNlKgShbKRDlWAtRwglRwglRD50QMkkyHjXr0DkhSjghSjgh6qF3ziV8x8d41OwxdE6IEk6IEk6IMvgOUQbfIcqxFqKEE6KEE6JyQwh+UT0eNXsMnROihBOihBOicnfOpQxfj8dXP9ymc0KUcEKUcEKUcEKUrRSIspUCUY61ECWcECWcELWZCaE9T5KMSs1u0zkhSjghSjghajN3zqVsRoxlT9tHOidECSdECSdECSdE2UqBKFspEOVYC1HCCVG7H0LYwi+r92RP9dI5IUo4IUo4IWr3d84l9jR8vRUjLjjonBAlnBAlnBAlnBBl8B2iDL5DlGMtRAknRAknRJkQWqA2ScKfjVgznROihBOihBOi3DmfaMTNiD1be/tI54Qo4YQo4YQo4YQoWykQZSsFohxrIUo4IcoQwhMZMBjL2vXSOSFKOCFKOCHKnTNu7eFrvu67aqZzQpRwQpRwQpRwQpTBd4gy+A5RjrUQJZwQJZwQZUIozuTPeL6rZjonRAknRAknRN1157QZMR41G5/OCVHCCVHCCVHCCVG2UiDKVgpEOdZClHBClHBC1F0TQqZIxqNm49M5IUo4IUo4Ieqh/xPCPZsR7kYtatahc0KUcEKUcEKUwXeIMvgOUY61ECWcECWcEPXQIQS/rB6PmnXonBAlnBAlnBCV+wpAXyMwHjV7DJ0TooQTooQTooQTomylQJStFIhyrIUo4YQo4YSo3ISQKZLxqNlj6JwQJZwQJZwQlbtzLmUzYjy++uE2nROihBOihBOihBOibKVAlK0UiHKshSjhhKjNDCHs+ZfVo1Kz23ROiBJOiBJOiNrMnXMpw9dj2dOCg84JUcIJUcIJUcIJUQbfIcrgO0Q51kKUcEKUcELU7ieEtjBJsid7qpfOCVHCCVHCCVG7v3MusafNiK0YcftI54Qo4YQo4YQo4YQoWykQZSsFohxrIUo4IUo4IcqE0AK1SRL+bMSa6ZwQJZwQJZwQ5c75RCNuRuzZ2ttHOidECSdECSdEGXyHKIPvEOVYC1HCCVHCCVGGEJ7IgMFY1q6XzglRwglRwglR7pxxaw9f83XfVTOdE6KEE6KEE6KEE6JspUCUrRSIcqyFKOGEKOGEKBNCcSZ/xvNdNZvmG3/T8XicT6fT9zwJ+OR8Ph8ul8v1gb95nhf9ORwOP5/1ua0+a4R33OqzRnjHLz/kXw97f9bntvqsEd5xq88a4R39gxBECSdE/Z9w/nri57b6rKWf86z1Pve0Z93811pgPY61EPUbIWmuYwcR760AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAOcAAADnCAYAAADl9EEgAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjYuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8o6BhiAAAACXBIWXMAAAsTAAALEwEAmpwYAAAEvElEQVR4nO3dwW3baBCGYXGxBejqLnRIAa4mRaUaF+CDu/DVHTCnBdaw1tbakvly8jxAToJCzuHD/LRmwGVd1wPQ89fWNwCcJ5wQJZwQJZwQJZwQ9fd7Hx6Px/V0On3TrcCf5+np6fDy8rKc++zdcJ5Op8PDw8NNbgo4HO7v7//zs3fD+Y/lbK7f2uNPppfUtse62D/PnBAlnBAlnBAlnBD1JpzLsvxcluVxWZbH5+fnLe4JOJwJ57quv9Z1/bGu64+7u7st7gk4ONZClnBClHBC1EUTQpMnZCbXxr7pnBAlnBAlnBB10TPnZ03d+Ji8pUOHzglRwglRwglRwglRtlIgylYKRDnWQpRwQpRwQtRNJ4SmTshMrYsWnROihBOihBOibvrM+RmTNz6mbulwGzonRAknRAknRBl8hyiD7xDlWAtRwglRwglRuSGEyT/CT66N69M5IUo4IUo4ISr3zPlZUwfmp9bFx3ROiBJOiBJOiBJOiLKVAlG2UiDKsRaihBOihBOixkwITZ2QmVoXH9M5IUo4IUo4IeqiZ87JmxFekUCVzglRwglRwglRwglRtlIgylYKRDnWQpRwQtRFQwiTf4SfXBv7pnNClHBClHBC1E2XracOlU9eBKBD54Qo4YQo4YQo4YQog+8QZfAdohxrIUo4IUo4IeqmE0JTJ2Sm1kWLzglRwglRwglRuVcATt74mLqlw23onBAlnBAlnBAlnBBlKwWibKVAlGMtRAknROWGECb/CD+5Nq5P54Qo4YQo4YSo3DPnZ00dmJ9aFx/TOSFKOCFKOCFKOCHK4DtEGXyHKMdaiBJOiBJOiBozITR1QmZqXXxM54Qo4YQo4YSoMc+cvDZ1m2VqXefonBAlnBAlnBAlnBBlKwWibKVAlGMtRAknRAknRJkQGmrChMw5U+s6R+eEKOGEKOGEKM+cvHLJ1scen/v2WJfOCVHCCVHCCVEG3yHK4DtEOdZClHBClHBClCEEXqn9EH8te6xL54Qo4YQo4YQoz5x82dRXJGxdl84JUcIJUcIJUcIJUbZSIMpWCkQ51kKUcEKUcEKUCSG+bG+TP5faui6dE6KEE6KEE6I8c7KZPb4i4RLX2mbROSFKOCFKOCFKOCHKVgpE2UqBKMdaiBJOiDKEwGb2OGBwiWvVpXNClHBClHBClGfOobZ+lcCtTK3rHJ0TooQTooQTooQTogy+Q5TBd4hyrIUo4YQo4YQoE0JDTZiQOWdqXefonBAlnBAlnBDlmZNX/uRXJNTq0jkhSjghSjghSjghylYKRNlKgSjHWogSTogSTogyIcQrtSmZa9ljXTonRAknRAknRHnm5Mumvr9k67p0TogSTogSTogy+A5RBt8hyrEWooQTooQTogwh8GV7Gy641NZ16ZwQJZwQJZwQ5ZmTzezxFQmXuNbAvM4JUcIJUcIJUcIJUbZSIMpWCkQ51kKUcEKUcEKUCSE2s8fpn0tcq65lfed/Oh6P6+l0us6VgDeenp4OLy8v5wf+1nX91L/D4fDzu7439Vp7uMep19rDPf7vi/zrYo/f9b2p19rDPU691h7u0R+EIEo4Ieor4fz1jd+beq3Pfs+1tvvet13r3b/WAttxrIWo3yFprmO7USsOAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAOcAAADnCAYAAADl9EEgAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjYuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8o6BhiAAAACXBIWXMAAAsTAAALEwEAmpwYAAAERklEQVR4nO3dwW3cRhiAUTJIAXtVFzy4AFXjolyNCtBhu9B1O2AOgYEI2iw2zIr7kXwP8EmQycuHmbH/Acd5ngeg549nvwBwnTghSpwQJU6IEidE/Xnrh6fTaZ6maaVXgeM5n8/D5XIZr/3sZpzTNA1vb2/f8lLAMLy+vv7rz27G+dt4teuvHvFfpms+C8qcOSFKnBAlTogSJ0R9iXMcx5/jOL6P4/j+8fHxjHcChitxzvP8a57nH/M8/3h5eXnGOwGDbS1kiROixAlRd00IrTmNY/IH/mblhChxQpQ4IequM+dS99wwedQZ020W9sbKCVHihChxQpQ4IcqtFIhyKwWibGshSpwQJU6I+tYJIbdZYDkrJ0SJE6LECVG+lQJRVk6IEidEiROiDL5DlMF3iLKthShxQpQ4IcrnGCDKyglR4oQocUKUzzFAlJUTosQJUeKEKHFClFspEOVWCkTZ1kKUOCFKnBDlcwwQZeWEKHFClDgh6lvPnFtQuznj7MxvVk6IEidEiROixAlRbqVAlFspEGVbC1HihKjDDyEYzqfKyglR4oQocULU4c+cS6z56QefmTguKydEiROixAlR4oQog+8QZfAdomxrIUqcECVOiDIhtICbLKzByglR4oQocULU4c+cPsdAlZUTosQJUeKEKHFClFspEOVWCkTZ1kKUOCHq8EMIhtipsnJClDghSpwQdfgz5xI+x8AarJwQJU6IEidEiROiDL5DlMF3iLKthShxQpQ4IcqE0AJusrAGKydEiROixAlRzpw75ebM9lk5IUqcECVOiBInRLmVAlFupUCUbS1EiROixAlRJoR2ys2Z7bNyQpQ4IUqcEOXMySf33DB51BlzzWdtkZUTosQJUeKEKIPvEGXwHaJsayFKnBAlTogyhMAnBuY7rJwQJU6IEidEOXPulM8xbJ+VE6LECVHihChxQpRbKRDlVgpE2dZClDghSpwQZUJop9wu2T4rJ0SJE6LECVHOnHzicwwdVk6IEidEiROixAlRbqVAlFspEGVbC1HihChDCHxiYL7DyglR4oQocUKUMyebcqTPTFg5IUqcECVOiBInRBl8hyiD7xBlWwtR4oQocUKUCSE25Ui3ZqycECVOiBInRDlzcgi1z0zc8zwrJ0SJE6LECVHihCi3UiDKrRSIsq2FKHFClDghyoQQh7DF2yxWTogSJ0SJE6KcOdkU30oBnk6cECVOiDL4DlEG3yHKthaixAlR4oQoQwhsyhYH2JeyckKUOCFKnBDlzMkh+BwD8DDihChxQpQ4IcqtFIhyKwWibGshSpwQJU6IMiHEIWzxNss43/ibTqfTPE3TY54EfHE+n4fL5XJ94G+e50V/hmH4udbv7fVZW3jHvT5rC+/4nx/yj4e9r/V7e33WFt5xr8/awjv6ByGIEidE/Z84f634e3t91tLf86zn/d5qz7r5r7XA89jWQtRfIWmuYyUG9Y8AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAOcAAADnCAYAAADl9EEgAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjYuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8o6BhiAAAACXBIWXMAAAsTAAALEwEAmpwYAAAEQ0lEQVR4nO3bwW3bWBRAUXIwBWjrLrRIAa4mRaUaF+CFuvBWHXAWRoAglgRLGpGX1DlAVgZDbi4+ab83TtM0AD3/LP0AwGnihChxQpQ4IUqcEPXvpR/udrtpv9/P9CjwfA6Hw3A8HsdTP7sY536/H97e3h7yUMAwvL6+nv3ZxTh/G092/dXffzL9znX+zAqn+eaEKHFClDghSpwQ9SXOcRx/juP4Po7j+8fHxxLPBAwn4pym6dc0TT+mafrx8vKyxDMBg9dayBInRIkTor41IXTrFI/pH7idkxOixAlR4oQoWykQ5eSEKHFClDghSpwQZSsFomylQJTXWogSJ0SJE6JspUCUkxOixAlR4oSob31zzumRGzCnroMqJydEiROixAlRBt8hyuA7RHmthShxQpQ4ISo3hGDIHj45OSFKnBAlTojKfXMafIdPTk6IEidEiROixAlRtlIgylYKRHmthShxQpQ4ISo3IWQrBT45OSFKnBAlTojKfXPO7TvbLDZgWIKTE6LECVHihChxQpStFIiylQJRXmshSpwQ9fRDCLcMChguYA5OTogSJ0SJE6Ke/pvT4DtVTk6IEidEiROixAlRBt8hyuA7RHmthShxQpQ4IerpJ4RspVDl5IQocUKUOCHq6b8552QDhms4OSFKnBAlTogSJ0TZSoEoWykQ5bUWosQJUYYQZmTInms4OSFKnBAlTojyzTkjg+9cw8kJUeKEKHFClDghyuA7RBl8hyivtRAlTogSJ0SZEJqRrRSu4eSEKHFClDghyjfnRt26zXLL5gyP4eSEKHFClDghSpwQZSsFomylQJTXWogSJ0SJE6JMCG3UrVM8pn86nJwQJU6IEidE+ebcKFsp6+fkhChxQpQ4IcrgO0QZfIcor7UQJU6IEidEGULYKIPv6+fkhChxQpQ4Ico3J3czZP8YTk6IEidEiROixAlRtlIgylYKRHmthShxQpQ4IcqEEHezAfMYTk6IEidEiROifHNyN1spj+HkhChxQpQ4IUqcEGUrBaJspUCU11qIEidEGULgbgbfH8PJCVHihChxQpRvTlblmYbsnZwQJU6IEidEiROiDL5DlMF3iPJaC1HihChxQpQJIVblmTZgnJwQJU6IEidE+eZkVWylAIsTJ0SJE6LECVG2UiDKVgpEea2FKHFClDghyoQQq2IrBVicOCFKnBDlmxPOeOQGzKnr/ubkhChxQpQ4IcrgO0QZfIcor7UQJU6IEidEGUKAM5YesndyQpQ4IUqcEOWbE84w+A6cJE6IEidEiROibKVAlK0UiPJaC1HihChxQpQJIThj6a2UcbrwP+12u2m/3/8/dwK+OBwOw/F4PD3wN03TTf+GYfg513VbvdcannGr91rDM159kz9u9j7XdVu91xqecav3WsMz+oUQRIkTou6J89eM1231Xrde517LXTfbvS7+thZYjtdaiPoPIWmuY/8blJwAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def axis_format(ax):\n",
    "    ax.set_xticklabels([])\n",
    "    ax.set_yticklabels([])\n",
    "    ax.axhline(0, color='black')\n",
    "    ax.axhline(16, color='black')\n",
    "    ax.axvline(0, color='black')\n",
    "    ax.axvline(16, color='black')\n",
    "    return ax\n",
    "\n",
    "cmap = matplotlib.colors.LinearSegmentedColormap.from_list(\"\", [\"white\",\"blue\"])        \n",
    "\n",
    "fig, ax = plt.subplots(1, 1, figsize=(4,4))\n",
    "ax = seaborn.heatmap(b16, vmin=0, vmax=1, cbar=False, cmap=cmap, linewidths=4, linecolor='white', square=True)\n",
    "ax = axis_format(ax)\n",
    "plt.savefig('butterfly_b16.pdf')\n",
    "plt.show()\n",
    "\n",
    "fig, ax = plt.subplots(1, 1, figsize=(4,4))\n",
    "seaborn.heatmap(b8,  vmin=0, vmax=1, cbar=False, cmap=cmap, linewidths=4, linecolor='white', square=True)\n",
    "ax = axis_format(ax)\n",
    "plt.savefig('butterfly_b8.pdf')\n",
    "plt.show()\n",
    "\n",
    "fig, ax = plt.subplots(1, 1, figsize=(4,4))\n",
    "seaborn.heatmap(b4,  vmin=0, vmax=1, cbar=False, cmap=cmap, linewidths=4, linecolor='white', square=True)\n",
    "ax = axis_format(ax)\n",
    "plt.savefig('butterfly_b4.pdf')\n",
    "plt.show()\n",
    "\n",
    "fig, ax = plt.subplots(1, 1, figsize=(4,4))\n",
    "seaborn.heatmap(b2,  vmin=0, vmax=1, cbar=False, cmap=cmap, linewidths=4, linecolor='white', square=True)\n",
    "ax = axis_format(ax)\n",
    "plt.savefig('butterfly_b2.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b6835e45",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> plots/pixelfly.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 54,
   "id": "0b3b6e68",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAPgAAAD4CAYAAADB0SsLAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjYuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8o6BhiAAAACXBIWXMAAAsTAAALEwEAmpwYAAARy0lEQVR4nO3de5BkZX3G8e8DCyvLwi4X2SwsCKhRvFALEsRroWAENEs0RYmaKjGXTVWiYDSaTbAUy9K4SZRYJpElICoRLAQVpDQuKhgrlrBc9oaLoHLZXdkFxQQVS25P/jhnktmpnjmne7pnet5+PlVdc+b0eft9p+f8+n3POe+vj2wTEWXabbYbEBGDkwCPKFgCPKJgCfCIgiXAIwo2bwbqyGn6iMFTp5UzEeCoY9WTG7ty1025Xsr0o1zEMMsQPaJgCfCIgiXAIwqWAI8oWONJNknPBk4HDqlXbQeusb1lkA2LiOmbsgeX9NfA56lOwd9UPwRcLmnVFOVWSrpZ0s0XXnhhP9sbEV3QVNlkku4Enmv7sQnr9wRut/3MFnU4l8kiBq7jHtx0DP4kcHCH9Uvr5yJiiDUdg78D+Kaku4Ct9brDgGcAbxtguyKiD6YcogNI2g04nl1Psq2z/UTLOjJEjxi8jntwY4D3QQI8YvBmL8AHXUFE9HaSLSLmsGSTZYgeBUsPHlGwBHhEwRLgEQVLgEcULAEeUbCeA1zSW6d4LtlkEUOg54kuku6zfViLTTOTLWLwuv9WVUkbp3ixJdNtUUQMVtNElyXAq4GfT1gv4LsDaVFE9E1TgF8LLLS9fuITkm4YRIMion+STZZj8ChDsskiCpZssohRk2yyDNGjYOnBIwqWAI8oWAI8omCNAS7p2ZJOkrRwwvpTBtesiOiHplsXnQ1cDbwd2Czp9HFPf3iKckk2iRgCTbcu2gS8yPYvJR0OXAlcavvjkm6zfUyLOjLRJWLwuk82AXaz/UsA2/dIOhG4UtLTJnvBiBgeTcfgOyUtH/ulDvbXAgcCzx9guyKiD5qG6MuAx23v6PDcS2z/V4s6MkSPGLzcumgQ5SKGRJJNIgqWZJOIUZNkkwzRo2DpwSMKlgCPKFgCPKJgCfCIgjWeZJN0PGDb6yQ9BzgFuMP2VwfeuoiYlqYbH7wfOBWYJ+k64IXA9cAqScfY/tAk5VYCKwHWrFkzthgRM6xNNtlyYD6wA1hm+2FJewE32j66RR2ZyRYxeD1NdHnc9hO2HwF+ZPthANu/Bp7scwMjos+aAvxRSQvq5ReMrZS0iAR4xNBrGqLPt/2bDusPBJba3tSijgzRIwYv2WSDKBcxJJJNFlGwZJNFjJoZySYr2bAeRuTQIyA9eETREuARBUuARxSs6wCX9NlBNCQi+q8p2eSaiauAV0haDGB7xYDaFRF90NSDLwMeBj4GfLR+/GLccke5N1nEcGiaqrobcA5wGvBu2+sl/dj2kV3UUfSFl1wmiyHR+0y2+g4n5wM7gRW2D+ui4qJ3mQR4DImebj4IgO1twBmSXkM1ZI+IOSBz0acpPXgMiSSbRBQsySYRoybJJtOUIXoMs/TgEQVLgEcULAEeUbAEeETBujrJJumlwPHAZttrB9OkiOiXKXtwSTeNW/5T4J+BfYD3S1o1Rbkkm0QMgaZkk9tsH1MvrwNOs/2gpL2B79l+fos6ir7wkstkMSR6mou+m6T9qHp62X4QwPavJD3e5wZGRJ81Bfgi4BaqTwdLWmr7fkkLmeQTIyKGR09z0ev7lS2xfXeLzYse9GWIHkMiySaDkACPIZEAjyhYsskiRk2yyaYpQ/QYZunBIwqWAI8oWAI8omAJ8IiCNSWbvFDSvvXyXpI+IOkrklZLWjQzTYyIXjX14J8CHqmXP041dXV1ve6SyQolmyxiODRlk22xfVS9fKvtY8c9t9728hZ1FH3hJZfJYkj0NNFls6S31ssbJB0HIOm3gcf62LiIGICmHnwR1dD8ZcBPgWOBrfXjbNsbWtRRdJ+QHjyGxLRuPrgvcATVzLdttnd2UXHRu0wCPIZEkk0iCpZkk4hRk2STacoQPYZZevCIgiXAIwqWAI8oWAI8omBNySZnSzp0phoTEf3V1IN/ELhR0nck/bmkp7Z50SSbRAyHxlsXAS8ATgbeAKyguhHC5cAXbf+iRR1FX3jJZbIYEt3PZOuQQbYHcCrwRuBk22169KJ3mQR4DImeAvz/bj7Y4bkFth/p9NwERe8yCfAYEj1NVX3DZE+0DO6ImEVJNpmm9OAxJJJNFlGwZJNFjJpkk0VHc+Ewope6Rk168IiCJcAjCpYAjyhYAjyiYFOeZJO0J3Am8BPb35D0JuDFwBbgQtv5bvSIIdbUg18CvAY4R9KlwBnAjcDvABdNVijZZBHDoWku+kbbR0uaB2wHDrb9hCQBG2wf3aKOEb1AMbflMtmc09NEl93qYfo+wAKqmw8CzAf26F/bImIQmia6XAzcAewOnAt8QdKPgROAzw+4bRExTY1z0SUdDGD7J5IWU335w322b2pZR/mDowJliD7nJNkk2kuAzzkJ8IiCJZssYtQkmyw6yhC9DOnBIwqWAI8oWAI8omCNx+CSjgReDxwKPAHcCVxm++EBty0ipqnx3mTABcBTqBJM5lMF+vcknThFuSSbRAyBpmSTTcDyOsFkAfBV2ydKOgy4erKbIkwwoucv57acRZ9zer4OPjaMnw8sBLB9H0k2iRh6TcfgFwHrJN0IvAxYDVDfZfShAbctIqapTbLJc4GjgM227+ihjvIHRwXKEH3OyVz0aC8BPuckwCMKlmSTiFGTZJPoKEP0MqQHjyhYAjyiYAnwiII1zUVfJOkjku6Q9JCkn0naUq9bPENtjIgeNfXgVwA/B060vb/tA4BX1OuuGHTjImJ6mgL8cNurbe8YW2F7h+3VwNMmK5Rssojh0JRNthb4BvAZ2zvrdUuAs4BX2T65RR0jeoFibstlsjmnp4kubwAOAL5dH4M/BNwA7E91I8KIGGI9T1WV9Fbbl7TYtPzPzgKlB59z+jsXXdJ9tg9rsWn5b22BEuBzTsd3Y8qpqpI2TvFiS6bboogYrKa56EuAV1NdFhtPwHcH0qIYCr32eL2Um8m6Rk1TgF8LLLS9fuITkm4YRIMion+SDx4d5Rh8zkk+eMSoSYBHFCwBHlGwngNc0tf62ZCI6L+m6+DHTvYUsLzvrYmIvmq6TLYO+Dadz9AtnqyQpJXASoA1a9awcuXKXtsXEdPQlE22GXid7bs6PLfV9qEt6ij/AkWBcplszunpMtl5U2zz9um0JiIGb8ohuu0rp3h6vz63JSL6LNlk0VGG6HNOssmivSSblCHZZBEFSzZZjJTSDj3Gl+sk2WQxUgoO8GSTRYyaBHhEwZpuXbSvpL+TdKmkN0147l8H27SImK6mHvwSqrH9VcCZkq6SNL9+7oSBtiwipq0pwJ9ue5XtL9teAdwKfEvSAVMVyq2LIoZDU7LJFuC5tp8ct+4s4N1Ul88mvT/ZODmLHkMjZ9F39RXglbu+mD8NvAt4tLtmRMRMy62LYqSMWg+eZJMYKaMW4Ek2iShYkk1ipIxallySTSIKlmSTGCmjdgyeuegRBUuARxQsAR5RsKZsst+S9ElJ/yLpAEnnSdok6QpJS2eqkRHRm6Ye/NPA94GtwPXAr4HTgO8AFwy0ZRExbU0BvsT2J2x/BFhse7XtrbY/AUyaaJJssojh0HQdfPwHwGcnPLf7ZIVsXwiMRXYuk0XMkqYe/GpJCwFsv3dspaRnAD8YZMMiYvqSTRYjZdQmuiSbLEbKqAV4sskiCpZsshgpySbbVbLJIuawZJPFSBm1Y/DMRY8oWAI8omBdB7ikgwbRkIjov6bLZPtPXAXcJOkYquP3hwbWsoiYtqYe/KfALeMeNwOHUN3C6ObJCiXZJGI4NN266F3Aq4B3295Ur7vb9hFd1JGz6DE0Ru0seuNlMknLgPOpcsLfD2ywfWQ39XexbcRAjVqAN55ks73N9hnADcB1wILuqo+I2dL6LLrta4BXACdDlU02qEZFRH8kmyxGyqgN0ZNNFiMlySa7SjZZxByWbLIYKQUP0TtKNlmMlIIDPNlkEaMmAR5RsKZbF50ybnmRpIslbZR0maScRY8Yck09+IfHLX8UuB/4PWAdsGZQjYqI/uhmiH6c7ffavtf2+cDhk22YbLKI4dB0mewgSe+kOkO3ryT5/0+7T/rhkFsXRQyHph7834B9gIXAZ4ADobqtMLB+oC2LiGnLrYtipIzadfAkm8RIGbUAT7JJRMGSbBIjZdSyyZpOso0lm9w74XEP1Te8tKHJHpL+bKrn+1mu1LrmQhtLrWvI2tiZ7Vl7ADfPVLlS65oLbSy1rrnQxsxFjyhYAjyiYLMd4L3OY+2lXKl19Voudc1euRmraya+8CEiZsls9+ARMUAJ8IiCzUqASzpF0g8k/VDSqi7KfUrSA5I2d1HmUEnXS/q+pNslndOizFMk3SRpQ13mA23rq8vvLuk2Sdd2UeYeSZskrZc06Y0dJ5RZLOlKSXdI2iLpRS3KPKuuY+zxsKR3tCj3l/V7sVnS5ZKe0rKN59Rlbp+qnk7/W0n7S7pO0l31z/1alDmjrutJScd1Udc/1O/jRklfkrS4RZkP1tuvl7RW0sFt6hr33LskWdKBLdt4nqTt4/53p3X6+3bRy/W46TyA3YEfAUcCewIbgOe0LPty4Fhgcxf1LQWOrZf3Ae5sqo9q4sDCenkP4EbghC7qfCdwGXBtF2XuAQ7s8r38DPAn9fKewOIe/hc7gKc1bHcIcDewV/37FcBZLV7/ecBmqttdzQO+ATyj7f8W+HtgVb28CljdosxRwLOoJmId10VdvwvMq5dXt6xr33HLZwMXtN1ngUOBrwP3dvq/T1LfecBfdfM/no0e/Hjgh7Z/bPtR4PPA6W0K2v5PoKt7ktu+3/at9fIvgC1UO+xUZWz7l/Wve9SPVmcjVd2s8TXARd20s1uSFlHtBBcD2H7U9n93+TInAT+yfW+LbecBe0maRxWwP2lR5ijgRtuP2H4c+Dbw+k4bTvK/PZ3qQ4z65+83lbG9xfYPpmrUJOXW1m0E+B6wrEWZh8f9ujcd9pEp9tnzgfd0KtNQriuzEeCHUN2pdMw2GgKuXyQdDhxD1SM3bbu7pPXAA8B1thvL1P6J6h/3ZJfNM7BW0i2SVrbY/gjgQeCS+nDgIkl7d1nnmcDljQ2ztwP/CNxH9bVd/2N7bYvX3wy8TNIBkhYAp1H1XG0tsX1/vbyDmUtw+iPga202lPQhSVuBNwPva1nmdGC77Q09tO1t9WHBpyYesnQyMifZJC0ErgLeMeGTtyPbT9heTvVJfryk57Wo47XAA7Zv6aGJL7V9LHAq8BeSXt6w/TyqIdwnbR8D/IpqGNuKpD2BFcAXWmy7H1VvegRwMLC3pD9sKmd7C9Vwdy3wH1RfEvJE2zZOeC0zA6nHks4FHgc+12Z72+faPrTe/m0tXn8B8Le0/DCY4JPA04HlVB+0H20qMBsBvp1dP8WX1esGRtIeVMH9Odtf7KZsPey9HjilYVOAlwArJN1DdejxSkn/3rKe7fXPB4AvUR3KTGUbsG3cyOJKqoBv61TgVts7W2x7MnC37QdtPwZ8EXhxm0psX2z7BbZfTpWVeGcXbdwpaSlA/fOBLsp2TdJZwGuBN9cfKN34HPAHLbZ7OtUH5YZ6P1kG3KrqW5KmZHtn3fE8SfVtS037yKwE+DrgmZKOqHuRM4FrBlWZJFEdp26x/bGWZZ46dhZV0l7Aq4A7msrZ/hvby2wfTvV3fct2Y08naW9J+4wtU53wmfJKge0dwFZJz6pXnQR8v6mucd5Ii+F57T7gBEkL6vfzJKpzGY0kHVT/PIzq+PuyLtp4DfCWevktwNVdlO2Kqq8Ifw+wwvYjLcs8c9yvp9NuH9lk+yDbh9f7yTaqk8A7WtS3dNyvr6NhHxmrcMYfVMdid1KdTT+3i3KXUw1NHqvfmD9uUealVEO7jVRDxPXAaQ1ljgZuq8tsBt7Xw994Ii3PolNdUdhQP25v+55QDdVurtv5ZWC/luX2Bn4GLOri7/kA1Q68GbgUmN+y3HeoPng2ACd1878FDgC+CdxFdQZ+/xZlXlcv/wbYCXy9ZV0/pDo3NLaPXNCizFX1+7ER+ApwSLf7LJNcPZmkvkuBTXV91wBLm97/TFWNKNjInGSLGEUJ8IiCJcAjCpYAjyhYAjyiYAnwiIIlwCMK9r//rHKsQly5gAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import seaborn\n",
    "import matplotlib.colors\n",
    "\n",
    "def block(b, x, y):\n",
    "    #print('block:',x,y)\n",
    "    b[x][y]=1 # main diagonal\n",
    "    b[x+1][y]=1 # main diagonal\n",
    "    b[x][y+1]=1 # main diagonal\n",
    "    b[x+1][y+1]=1 # main diagonal  \n",
    "    return b\n",
    "\n",
    "dim = 16\n",
    "\n",
    "b16 = np.zeros((dim, dim)) \n",
    "b8 = np.zeros((dim, dim)) \n",
    "b4 = np.zeros((dim, dim)) \n",
    "b2 = np.zeros((dim, dim)) \n",
    "\n",
    "r = dim\n",
    "for j in range(int(r/2)): \n",
    "    i=j*2\n",
    "    b8=block (b8,i,i)\n",
    "    b4=block (b4,i,i)\n",
    "    b2=block (b2,i,i)\n",
    "    \n",
    "r = int(r/2)\n",
    "for j in range(int(r/2)): \n",
    "    i=j*2\n",
    "    b8=block (b8,r+i,i)\n",
    "    b8=block (b8,i,r+i)\n",
    "\n",
    "r = int(r/2)\n",
    "for j in range(int(r/2)): \n",
    "    i=j*2\n",
    "    b4=block (b4,r+i,i)\n",
    "    b4=block (b4,i,r+i)\n",
    "    b4=block (b4,2*r+i,int(dim-r)+i)\n",
    "    b4=block (b4,int(dim-r)+i,2*r+i)\n",
    "\n",
    "b2=block (b2, 0, 2)\n",
    "b2=block (b2, 2, 0)\n",
    "b2=block (b2, 4, 6)\n",
    "b2=block (b2, 6, 4)\n",
    "b2=block (b2, 8, 10)\n",
    "b2=block (b2, 10, 8)\n",
    "b2=block (b2, 12, 14)\n",
    "b2=block (b2, 14, 12)\n",
    "\n",
    "seaborn.heatmap(b8, vmin=0, vmax=1, cbar=False, cmap=cmap, linewidths=2, linecolor='white', square=True)\n",
    "plt.show()\n",
    "seaborn.heatmap(b4, vmin=0, vmax=1, cbar=False, cmap=cmap, linewidths=2, linecolor='white', square=True)\n",
    "plt.show()\n",
    "seaborn.heatmap(b2, vmin=0, vmax=1, cbar=False, cmap=cmap, linewidths=2, linecolor='white', square=True)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "id": "ad66992f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x288 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "cmap = matplotlib.colors.LinearSegmentedColormap.from_list(\"\", [\"white\",\"blue\"])        \n",
    "\n",
    "fig, axs = plt.subplots(1, 3, figsize=(8, 4))\n",
    "seaborn.heatmap(b8,ax=axs[0], vmin=0, vmax=1, cbar=False, cmap=cmap, linewidths=4, linecolor='white', square=True)\n",
    "seaborn.heatmap(b4, ax=axs[1], vmin=0, vmax=1, cbar=False, cmap=cmap, linewidths=4, linecolor='white', square=True)\n",
    "seaborn.heatmap(b2, ax=axs[2], vmin=0, vmax=1, cbar=False, cmap=cmap, linewidths=4, linecolor='white', square=True)\n",
    "\n",
    "for i, ax in enumerate(fig.axes):\n",
    "    ax.set_xticklabels([])\n",
    "    ax.set_yticklabels([])\n",
    "    ax.axhline(0, color='black')\n",
    "    ax.axhline(16, color='black')\n",
    "    ax.axvline(0, color='black')\n",
    "    ax.axvline(16, color='black')\n",
    "\n",
    "fig.tight_layout(pad=4.25)\n",
    "plt.savefig('pixelfly_all.pdf')  \n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "35274019",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAOcAAADnCAYAAADl9EEgAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjYuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8o6BhiAAAACXBIWXMAAAsTAAALEwEAmpwYAAAEr0lEQVR4nO3dwW3bWBSGUXEwBWjrLrRIAa4mRaUaF+CFuvBWHTCrAQawRpE5lvg98hwgK0MhgYsf97343mia5/kA9Py19gsA1wknRAknRAknRAknRP1964fH43E+nU5PehXYn/P5fLhcLtO1n90M5+l0Ory9vT3kpYDD4fX19T9/djOc/5imq8H+xO9MO9RsfO6cECWcECWcECWcEPUpnNM0/Zym6X2apvePj4813gk4XAnnPM+/5nn+Mc/zj5eXlzXeCTg41kKWcEKUcELUXRNCpkjGo2bj0zkhSjghSjgh6q4751L3bEa4G7WoWYfOCVHCCVHCCVHCCVG2UiDKVgpEOdZClHBClHBC1EMnhEySjEfNOnROiBJOiBJOiHronXMJ3/ExHjV7DJ0TooQTooQTogy+Q5TBd4hyrIUo4YQo4YSo3BCCX1SPR80eQ+eEKOGEKOGEqNydcynD1+Px1Q+36ZwQJZwQJZwQJZwQZSsFomylQJRjLUQJJ0QJJ0RtZkJoz5Mko1Kz23ROiBJOiBJOiNrMnXMpmxFj2dP2kc4JUcIJUcIJUcIJUbZSIMpWCkQ51kKUcELU7ocQtvDL6j3ZU710TogSTogSToja/Z1ziT0NX2/FiAsOOidECSdECSdECSdEGXyHKIPvEOVYC1HCCVHCCVEmhBaoTZLwZyPWTOeEKOGEKOGEKHfOJxpxM2LP1t4+0jkhSjghSjghSjghylYKRNlKgSjHWogSTogyhPBEBgzGsna9dE6IEk6IEk6IcueMW3v4mq/7rprpnBAlnBAlnBAlnBBl8B2iDL5DlGMtRAknRAknRJkQijP5M57vqpnOCVHCCVHCCVF33TltRoxHzcanc0KUcEKUcEKUcEKUrRSIspUCUY61ECWcECWcEHXXhJApkvGo2fh0TogSTogSToh66P+EcM9mhLtRi5p16JwQJZwQJZwQZfAdogy+Q5RjLUQJJ0QJJ0Q9dAjBL6vHo2YdOidECSdECSdE5b4C0NcIjEfNHkPnhCjhhCjhhCjhhChbKRBlKwWiHGshSjghSjghKjchZIpkPGr2GDonRAknRAknROXunEvZjBiPr364TeeEKOGEKOGEKOGEKFspEGUrBaIcayFKOCFqM0MIe/5l9ajU7DadE6KEE6KEE6I2c+dcyvD1WPa04KBzQpRwQpRwQpRwQpTBd4gy+A5RjrUQJZwQJZwQtfsJoS1MkuzJnuqlc0KUcEKUcELU7u+cS+xpM2IrRtw+0jkhSjghSjghSjghylYKRNlKgSjHWogSTogSTogyIbRAbZKEPxuxZjonRAknRAknRLlzPtGImxF7tvb2kc4JUcIJUcIJUQbfIcrgO0Q51kKUcEKUcEKUIYQnMmAwlrXrpXNClHBClHBClDtn3NrD13zdd9VM54Qo4YQo4YQo4YQoWykQZSsFohxrIUo4IUo4IcqEUJzJn/F8V82mW3/R8XicT6fTtzwI+Ox8Ph8ul8v1eb95nhf9ORwOP5/1ua0+a4R33OqzRnjHLz/kXw97f9bntvqsEd5xq88a4R39gxBECSdE/Z9w/nri57b6rKWf86z1Pve0Z93811pgPY61EPUbItvuQ5z2JhgAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAOcAAADnCAYAAADl9EEgAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjYuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8o6BhiAAAACXBIWXMAAAsTAAALEwEAmpwYAAAEvElEQVR4nO3dwW3baBCGYXGxBejqLnRIAa4mRaUaF+CDu/DVHTCnBdaw1tbakvly8jxAToJCzuHD/LRmwGVd1wPQ89fWNwCcJ5wQJZwQJZwQJZwQ9fd7Hx6Px/V0On3TrcCf5+np6fDy8rKc++zdcJ5Op8PDw8NNbgo4HO7v7//zs3fD+Y9lORvsN/b4m+klte2xLvbPMydECSdECSdECSdEvQnnsiw/l2V5XJbl8fn5eYt7Ag5nwrmu6691XX+s6/rj7u5ui3sCDo61kCWcECWcEHXRhNDkCZnJtbFvOidECSdECSdEXfTM+VlTNz4mb+nQoXNClHBClHBClHBClK0UiLKVAlGOtRAlnBAlnBB10wmhqRMyU+uiReeEKOGEKOGEqJs+c37G5I2PqVs63IbOCVHCCVHCCVEG3yHK4DtEOdZClHBClHBCVG4IYfKP8JNr4/p0TogSTogSTojKPXN+1tSB+al18TGdE6KEE6KEE6KEE6JspUCUrRSIcqyFKOGEKOGEqDETQlMnZKbWxcd0TogSTogSToi66Jlz8maEVyRQpXNClHBClHBClHBClK0UiLKVAlGOtRAlnBB10RDC5B/hJ9fGvumcECWcECWcEHXTZeupQ+WTFwHo0DkhSjghSjghSjghyuA7RBl8hyjHWogSTogSToi66YTQ1AmZqXXRonNClHBClHBCVO4VgJM3PqZu6XAbOidECSdECSdECSdE2UqBKFspEOVYC1HCCVG5IYTJP8JPro3r0zkhSjghSjghKvfM+VlTB+an1sXHdE6IEk6IEk6IEk6IMvgOUQbfIcqxFqKEE6KEE6LGTAhNnZCZWhcf0zkhSjghSjghaswzJ69N3WaZWtc5OidECSdECSdECSdE2UqBKFspEOVYC1HCCVHCCVEmhIaaMCFzztS6ztE5IUo4IUo4IcozJ69csvWxx+e+Pdalc0KUcEKUcEKUwXeIMvgOUY61ECWcECWcEGUIgVdqP8Rfyx7r0jkhSjghSjghyjMnXzb1FQlb16VzQpRwQpRwQpRwQpStFIiylQJRjrUQJZwQJZwQZUKIL9vb5M+ltq5L54Qo4YQo4YQoz5xsZo+vSLjEtbZZdE6IEk6IEk6IEk6IspUCUbZSIMqxFqKEE6IMIbCZPQ4YXOJademcECWcECWcEOWZc6itXyVwK1PrOkfnhCjhhCjhhCjhhCiD7xBl8B2iHGshSjghSjghyoTQUBMmZM6ZWtc5OidECSdECSdEeebklT/5FQm1unROiBJOiBJOiBJOiLKVAlG2UiDKsRaihBOihBOiTAjxSm1K5lr2WJfOCVHCCVHCCVGeOfmyqe8v2bounROihBOihBOiDL5DlMF3iHKshSjhhCjhhChDCHzZ3oYLLrV1XTonRAknRAknRHnmZDN7fEXCJa41MK9zQpRwQpRwQpRwQpStFIiylQJRjrUQJZwQJZwQZUKIzexx+ucS16pree8/Oh6P6+l0usqFgLeenp4OLy8v5+f91nX91L/D4fDzu7439Vp7uMep19rDPf7vi/zrYo/f9b2p19rDPU691h7u0R+EIEo4Ieor4fz1jd+beq3Pfs+1tvvet13r3b/WAttxrIWo3yLb7kMqpFO7AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAOcAAADnCAYAAADl9EEgAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjYuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8o6BhiAAAACXBIWXMAAAsTAAALEwEAmpwYAAAERklEQVR4nO3dwW3cRhiAUTJIAXtVFzy4AFXjolyNCtBhu9B1O2AOgYEI2iw2zIr7kXwP8EmQycuHmbH/Acd5ngeg549nvwBwnTghSpwQJU6IEidE/Xnrh6fTaZ6maaVXgeM5n8/D5XIZr/3sZpzTNA1vb2/f8lLAMLy+vv7rz27G+ds4Xg37i0f8n+maz4IyZ06IEidEiROixAlRX+Icx/HnOI7v4zi+f3x8POOdgOFKnPM8/5rn+cc8zz9eXl6e8U7AYFsLWeKEKHFC1F0TQmtO45j8gb9ZOSFKnBAlToi668y51D03TB51xnSbhb2xckKUOCFKnBAlTohyKwWi3EqBKNtaiBInRIkTor51QshtFljOyglR4oQocUKUb6VAlJUTosQJUeKEKIPvEGXwHaJsayFKnBAlTojyOQaIsnJClDghSpwQ5XMMEGXlhChxQpQ4IUqcEOVWCkS5lQJRtrUQJU6IEidE+RwDRFk5IUqcECVOiPrWM+cW1G7OODvzm5UTosQJUeKEKHFClFspEOVWCkTZ1kKUOCHq8EMIhvOpsnJClDghSpwQdfgz5xJrfvrBZyaOy8oJUeKEKHFClDghyuA7RBl8hyjbWogSJ0SJE6JMCC3gJgtrsHJClDghSpwQdfgzp88xUGXlhChxQpQ4IUqcEOVWCkS5lQJRtrUQJU6IOvwQgiF2qqycECVOiBInRB3+zLmEzzGwBisnRIkTosQJUeKEKIPvEGXwHaJsayFKnBAlTogyIbSAmyyswcoJUeKEKHFClDPnTrk5s31WTogSJ0SJE6LECVFupUCUWykQZVsLUeKEKHFClAmhnXJzZvusnBAlTogSJ0Q5c/LJPTdMHnXGXPNZW2TlhChxQpQ4IcrgO0QZfIco21qIEidEiROiDCHwiYH5DisnRIkTosQJUc6cO+VzDNtn5YQocUKUOCFKnBDlVgpEuZUCUba1ECVOiBInRJkQ2im3S7bPyglR4oQocUKUMyef+BxDh5UTosQJUeKEKHFClFspEOVWCkTZ1kKUOCHKEAKfGJjvsHJClDghSpwQ5czJphzpMxNWTogSJ0SJE6LECVEG3yHK4DtE2dZClDghSpwQZUKITTnSrRkrJ0SJE6LECVHOnBxC7TMT9zzPyglR4oQocUKUOCHKrRSIcisFomxrIUqcECVOiDIhxCFs8TaLlROixAlR4oQoZ042xbdSgKcTJ0SJE6IMvkOUwXeIsq2FKHFClDghyhACm7LFAfalrJwQJU6IEidEOXNyCD7HADyMOCFKnBAlTohyKwWi3EqBKNtaiBInRIkTokwIcQhbvM0y3vqLTqfTPE3TQx4EfHU+n4fL5XJ93m+e50V/hmH4udbv7fVZW3jHvT5rC+/4nx/yj4e9r/V7e33WFt5xr8/awjv6ByGIEidE/Z84f634e3t91tLf86zn/d5qz7r5r7XA89jWQtRfItvuQy/xQB0AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAOcAAADnCAYAAADl9EEgAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjYuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8o6BhiAAAACXBIWXMAAAsTAAALEwEAmpwYAAAEQ0lEQVR4nO3bwW3bWBRAUXIwBWjrLrRIAa4mRaUaF+CFuvBWHXAWRoAglgRLGpGX1DlAVgZDbi4+ab83TtM0AD3/LP0AwGnihChxQpQ4IUqcEPXvpR/udrtpv9/P9CjwfA6Hw3A8HsdTP7sY536/H97e3h7yUMAwvL6+nv3ZxTh/G8eTYX/x999Mv3Odv7PCab45IUqcECVOiBInRH2JcxzHn+M4vo/j+P7x8bHEMwHDiTinafo1TdOPaZp+vLy8LPFMwOC1FrLECVHihKhvTQjdOsVj+gdu5+SEKHFClDghylYKRDk5IUqcECVOiBInRNlKgShbKRDltRaixAlR4oQoWykQ5eSEKHFClDgh6lvfnHN65AbMqeugyskJUeKEKHFClMF3iDL4DlFeayFKnBAlTojKDSEYsodPTk6IEidEiROict+cBt/hk5MTosQJUeKEKHFClK0UiLKVAlFeayFKnBAlTojKTQjZSoFPTk6IEidEiROict+cc/vONosNGJbg5IQocUKUOCFKnBBlKwWibKVAlNdaiBInRD39EMItgwKGC5iDkxOixAlR4oSop//mNPhOlZMTosQJUeKEKHFClMF3iDL4DlFeayFKnBAlToh6+gkhWylUOTkhSpwQJU6IevpvzjnZgOEaTk6IEidEiROixAlRtlIgylYKRHmthShxQpQhhBkZsucaTk6IEidEiROifHPOyOA713ByQpQ4IUqcECVOiDL4DlEG3yHKay1EiROixAlRJoRmZCuFazg5IUqcECVOiPLNuVG3brPcsjnDYzg5IUqcECVOiBInRNlKgShbKRDltRaixAlR4oQoE0IbdesUj+mfDicnRIkTosQJUb45N8pWyvo5OSFKnBAlTogy+A5RBt8hymstRIkTosQJUYYQNsrg+/o5OSFKnBAlTojyzcndDNk/hpMTosQJUeKEKHFClK0UiLKVAlFeayFKnBAlTogyIcTdbMA8hpMTosQJUeKEKN+c3M1WymM4OSFKnBAlTogSJ0TZSoEoWykQ5bUWosQJUYYQuJvB98dwckKUOCFKnBDlm5NVeaYheycnRIkTosQJUeKEKIPvEGXwHaK81kKUOCFKnBBlQohVeaYNGCcnRIkTosQJUb45WRVbKcDixAlR4oQocUKUrRSIspUCUV5rIUqcECVOiDIhxKrYSgEWJ06IEidE+eaEMx65AXPqur85OSFKnBAlTogy+A5RBt8hymstRIkTosQJUYYQ4Iylh+ydnBAlTogSJ0T55oQzDL4DJ4kTosQJUeKEKFspEGUrBaK81kKUOCFKnBBlQgjOWHorZbz0H+12u2m/3/8vNwK+OhwOw/F4PD3vN03TTf+GYfg513VbvdcannGr91rDM159kz9u9j7XdVu91xqecav3WsMz+oUQRIkTou6J89eM1231Xrde517LXTfbvS7+thZYjtdaiPoPItvuQ91YzZEAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def axis_format(ax):\n",
    "    ax.set_xticklabels([])\n",
    "    ax.set_yticklabels([])\n",
    "    ax.axhline(0, color='black')\n",
    "    ax.axhline(16, color='black')\n",
    "    ax.axvline(0, color='black')\n",
    "    ax.axvline(16, color='black')\n",
    "    return ax\n",
    "\n",
    "cmap = matplotlib.colors.LinearSegmentedColormap.from_list(\"\", [\"white\",\"black\"])        \n",
    "\n",
    "fig, ax = plt.subplots(1, 1, figsize=(4,4))\n",
    "ax = seaborn.heatmap(b16, vmin=0, vmax=1, cbar=False, cmap=cmap, linewidths=4, linecolor='white', square=True)\n",
    "ax = axis_format(ax)\n",
    "plt.savefig('butterfly_b16.pdf')\n",
    "plt.show()\n",
    "\n",
    "fig, ax = plt.subplots(1, 1, figsize=(4,4))\n",
    "seaborn.heatmap(b8,  vmin=0, vmax=1, cbar=False, cmap=cmap, linewidths=4, linecolor='white', square=True)\n",
    "ax = axis_format(ax)\n",
    "plt.savefig('butterfly_b8.pdf')\n",
    "plt.show()\n",
    "\n",
    "fig, ax = plt.subplots(1, 1, figsize=(4,4))\n",
    "seaborn.heatmap(b4,  vmin=0, vmax=1, cbar=False, cmap=cmap, linewidths=4, linecolor='white', square=True)\n",
    "ax = axis_format(ax)\n",
    "plt.savefig('butterfly_b4.pdf')\n",
    "plt.show()\n",
    "\n",
    "fig, ax = plt.subplots(1, 1, figsize=(4,4))\n",
    "seaborn.heatmap(b2,  vmin=0, vmax=1, cbar=False, cmap=cmap, linewidths=4, linecolor='white', square=True)\n",
    "ax = axis_format(ax)\n",
    "plt.savefig('butterfly_b2.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b6835e45",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

